TimEHR: Image-based Time Series Generation for Electronic Health Records

Time series in Electronic Health Records (EHRs) present unique challenges for generative models, such as irregular sampling, missing values, and high dimensionality. In this paper, we propose a novel generative adversarial network (GAN) model, TimEHR, to generate time series data from EHRs. In particular, TimEHR treats time series as images and is based on two conditional GANs. The first GAN generates missingness patterns, and the second GAN generates time series values based on the missingness pattern. Experimental results on three real-world EHR datasets show that TimEHR outperforms state-of-the-art methods in terms of fidelity, utility, and privacy metrics.

==> Tables/run.py <==
import os
import re

# Define the directory where your .tex files are located
directory = './Tables/'

# Define the regular expression pattern to find '\$'
pattern = r'\\\$'

# Define the replacement string
replacement = '$'
# Loop through all .tex files in the directory
for filename in os.listdir(directory):

    # for filename in files:
    print(filename)

    if filename.endswith('.tex'):
        filepath = os.path.join(directory, filename)
        with open(filepath, 'r', encoding='utf-8') as file:
            content = file.read()

        # print(content)

        # Perform the replacement using regular expressions
        new_content = re.sub(pattern, replacement, content)

        # replace "\textbackslash{}" from the text with '\'
        new_content = new_content.replace('\\textbackslash{}', '\\')

        # replace ""\_"" from the text with '_'
        new_content = new_content.replace('\\_', '_')
        # Write the updated content back to the file
        with open(filepath, 'w', encoding='utf-8') as file:
            file.write(new_content)

print("Replacement complete.")

